Recipe: Hardware-Accelerated Replication Protocols

Replication protocols are essential for distributed systems, ensuring consistency, reliability, and fault tolerance. Traditional Crash Fault Tolerant (CFT) protocols, which assume a fail-stop model, are inadequate for untrusted cloud environments where adversaries or software bugs can cause Byzantine behavior. Byzantine Fault Tolerant (BFT) protocols address these threats but face significant performance, resource overheads, and scalability challenges. This paper introduces Recipe, a novel approach to transforming CFT protocols to operate securely in Byzantine settings without altering their core logic. Recipe rethinks CFT protocols in the context of modern cloud hardware, including many-core servers, RDMA-capable networks, and Trusted Execution Environments (TEEs). The approach leverages these advancements to enhance the security and performance of replication protocols in untrusted cloud environments. Recipe implements two practical security mechanisms, i.e., transferable authentication and non-equivocation, using TEEs and high-performance networking stacks (e.g., RDMA, DPDK). These mechanisms ensure that any CFT protocol can be transformed into a BFT protocol, guaranteeing authenticity and non-equivocation. The Recipe protocol consists of five key components: transferable authentication, initialization, normal operation, view change, and recovery phases. The protocol's correctness is formally verified using Tamarin, a symbolic model checker. Recipe is implemented as a library and applied to transform four widely used CFT protocols-Raft, Chain Replication, ABD, and AllConcur-into Byzantine settings. The results demonstrate up to 24x higher throughput compared to PBFT and 5.9x better performance than state-of-the-art BFT protocols. Additionally, Recipe requires fewer replicas and offers confidentiality, a feature absent in traditional BFT protocols.

==> figs/plots-SoCC23/recipe-v1.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.hatch
from matplotlib.path import Path

palette = sns.color_palette("pastel")
plt.rcParams['hatch.linewidth'] = 2.5

class CustomHorizontalHatch(matplotlib.hatch.HorizontalHatch):
    def __init__(self, hatch, density):
        char_count = hatch.count('_')
        if char_count > 0:
            self.num_lines = int((1.0 / char_count) * density)
        else:
            self.num_lines = 0
        self.num_vertices = self.num_lines * 2


matplotlib.hatch._hatch_types.append(CustomHorizontalHatch)
##### throughtput vs workload types####
## 50% R	75%	90%	95%	99% ##
tps = [ [66334,	63611,	75010,	77952,	80714], #BFT-Smart
        [354330, 663390, 1270588, 841121, 798580], #R-Raft
        [909090, 953389, 1851851, 1666666, 1931330], #R-CR
        [456852, 600000, 684410, 777537, 863309], #R-AllConcur
        [450000,	849056,	978260,	1000000,    1000000], #R-ABD
        ]


X = np.arange(5)
#fig, ax = plt.subplots(figsize=(100,200))
fig = plt.figure(figsize=(180, 30))
#ax = fig.add_axes([0,0,1,1])
ax = fig.add_axes([0.1,0.15,0.3,0.68])

fontsize=120

ax.bar(X + 0.00, tps[0], color = 'gray', edgecolor = 'black', width = 0.10)
ax.bar(X + 0.10, tps[1], color = palette[0], edgecolor = 'black', hatch=".", width = 0.10)
ax.bar(X + 0.20, tps[2], hatch="___", color = palette[1], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.30, tps[3], hatch="X", color = palette[2], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.40, tps[4], color = palette[3], edgecolor = 'black', hatch="/", width = 0.10)

ax.set_ylabel('Throughput (Ops/s)', fontsize=fontsize)
ax.set_xticks(X + 0.18)
ax.set_xticklabels(['50% R', '75% R', '90% R', '95% R', '99% R'], rotation=0, fontsize=100)
#ax.set_xlabel('Number of threads', fontsize=80)
#ax.set_xticks(X, ('G1', 'G2', 'G3', 'G4'))
#ax.set_title('Two phase commit', fontsize=40)
#ax.set_xticks(X + 0.10)
#ax.set_xticklabels(['20% R', '80% R'], rotation=0, fontsize=40)
plt.yscale('log')
#ax.set_yticks(np.arange(0, 2000000, 50000))
labels = [item.get_text() for item in ax.get_xticklabels()]

empty_string_labels = ['']*len(labels)
#ax.set_xticklabels(empty_string_labels)
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)


for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

ax.legend(labels=['PBFT', 'R-Raft', 'R-CR', 'R-AllConcur', 'R-ABD'], fontsize=fontsize, ncol = 5, loc='upper center', bbox_to_anchor=(0.5, 1.2))
fig.savefig("bench1-fixed-axis_c.pdf", bbox_inches='tight', dpi = 200)

#plt.show()


==> figs/plots-SoCC23/recipe-v2.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.hatch
from matplotlib.path import Path

palette = sns.color_palette("pastel")
plt.rcParams['hatch.linewidth'] = 2.5

class CustomHorizontalHatch(matplotlib.hatch.HorizontalHatch):
    def __init__(self, hatch, density):
        char_count = hatch.count('_')
        if char_count > 0:
            self.num_lines = int((1.0 / char_count) * density)
        else:
            self.num_lines = 0
        self.num_vertices = self.num_lines * 2

matplotlib.hatch._hatch_types.append(CustomHorizontalHatch)
##### throughtput vs value sizes####
## 256B 1024B 4096B ##
tps = [ [75010,	56174, 44013], #BFT-Smart
        [1270588, 300000, 173076], #R-Raft
        [1851851, 1818181, 1243093], #R-CR
        [684410, 496551, 261627], #R-AllConcur
        [978260,	750000,	559006], #R-ABD
        ]


X = np.arange(3)
#fig, ax = plt.subplots(figsize=(100,200))
fig = plt.figure(figsize=(180, 30))
#ax = fig.add_axes([0,0,1,1])
ax = fig.add_axes([0.1,0.15,0.3,0.68])

fontsize=120

ax.bar(X + 0.00, tps[0], color = 'gray', edgecolor = 'black', width = 0.10)
ax.bar(X + 0.10, tps[1], color = palette[0], edgecolor = 'black', hatch=".", width = 0.10)
ax.bar(X + 0.20, tps[2], hatch="___", color = palette[1], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.30, tps[3], hatch="X", color = palette[2], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.40, tps[4], color = palette[3], edgecolor = 'black', hatch="/", width = 0.10)

ax.set_ylabel('Throughput (Ops/s)', fontsize=fontsize)
ax.set_xticks(X + 0.18)
ax.set_xticklabels(['256 B', '1024 B', '4096 B'], rotation=0, fontsize=100)
#ax.set_xlabel('Number of threads', fontsize=80)
#ax.set_xticks(X, ('G1', 'G2', 'G3', 'G4'))
#ax.set_title('Two phase commit', fontsize=40)
#ax.set_xticks(X + 0.10)
#ax.set_xticklabels(['20% R', '80% R'], rotation=0, fontsize=40)
plt.yscale('log')
#ax.set_yticks(np.arange(0, 2000000, 50000))
labels = [item.get_text() for item in ax.get_xticklabels()]

empty_string_labels = ['']*len(labels)
#ax.set_xticklabels(empty_string_labels)
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)


for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

ax.legend(labels=['PBFT', 'R-Raft', 'R-CR', 'R-AllConcur', 'R-ABD'], fontsize=fontsize, ncol = 5, loc='upper center', bbox_to_anchor=(0.5, 1.2))
fig.savefig("bench2-fixed-y-axis_c.pdf", bbox_inches='tight', dpi = 200)

#plt.show()


==> figs/plots-SoCC23/recipe-v3.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.hatch
from matplotlib.path import Path

palette = sns.color_palette("pastel")
plt.rcParams['hatch.linewidth'] = 2.5

class CustomHorizontalHatch(matplotlib.hatch.HorizontalHatch):
    def __init__(self, hatch, density):
        char_count = hatch.count('_')
        if char_count > 0:
            self.num_lines = int((1.0 / char_count) * density)
        else:
            self.num_lines = 0
        self.num_vertices = self.num_lines * 2

matplotlib.hatch._hatch_types.append(CustomHorizontalHatch)
##### throughtput vs workload types####
## 50% R 95%##
tps = [ [66334, 77952], #BFT-Smart
        [382978, 1200000], #R-Raft
        [755033, 1500000], #R-CR
        [365111, 639431], #R-AllConcur
        [450000, 1000000], #R-ABD
        ]


X = np.arange(2)
fig = plt.figure(figsize=(180, 30))
ax = fig.add_axes([0.1,0.15,0.3,0.68])

fontsize=120

ax.bar(X + 0.00, tps[0], color = 'gray', edgecolor = 'black', width = 0.10)
ax.bar(X + 0.10, tps[1], color= palette[0], edgecolor = 'black', hatch=".", width = 0.10)
ax.bar(X + 0.20, tps[2], hatch="___", color = palette[1], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.30, tps[3], hatch="X", color = palette[2], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.40, tps[4], color = palette[3], edgecolor = 'black', hatch="/", width = 0.10)

ax.set_ylabel('Throughput (Ops/s)', fontsize=fontsize)
ax.set_xticks(X + 0.18)
ax.set_xticklabels(['50% R', '95% R'], rotation=0, fontsize=100)
plt.yscale('log')
labels = [item.get_text() for item in ax.get_xticklabels()]

empty_string_labels = ['']*len(labels)
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)


for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

ax.legend(labels=['PBFT', 'R-Raft', 'R-CR', 'R-AllConcur', 'R-ABD'], fontsize=fontsize, ncol = 5, loc='upper center', bbox_to_anchor=(0.5, 1.2))
fig.savefig("bench3-fixed-y-axis_c.pdf", bbox_inches='tight', dpi = 200)


==> figs/plots-SoCC23/recipe-v4.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.hatch
from matplotlib.path import Path

palette = sns.color_palette("pastel")
plt.rcParams['hatch.linewidth'] = 2.5

class CustomHorizontalHatch(matplotlib.hatch.HorizontalHatch):
    def __init__(self, hatch, density):
        char_count = hatch.count('_')
        if char_count > 0:
            self.num_lines = int((1.0 / char_count) * density)
        else:
            self.num_lines = 0
        self.num_vertices = self.num_lines * 2

matplotlib.hatch._hatch_types.append(CustomHorizontalHatch)
##### throughtput vs workload types####
## 50% R	75%	90%	95%	99% ##
tps = [[354330, 663390, 1270588, 841121, 798580], #R-Raft
        [909090, 953389, 1851851, 1666666, 1931330], #R-CR
        [456852, 600000, 684410, 777537, 863309], #R-AllConcur
        [450000,	849056,	978260,	1000000,	1000000], #R-ABD
        ]

native_tps = [[1440000,	3068181, 5487804, 5357142, 5487804], #R-Raft
        [2795031, 3870967, 4118993, 5042016, 5341246], #R-CR
        [3037974, 4945054, 7228915, 9045226, 12000000], #R-AllConcur
        [1413612,	1451612,	1475409,	1534090, 1607142], #R-ABD
        ]

overheads = [[], [], [], []]
overheads[0] = [x1/x2 for (x1, x2) in zip(native_tps[0], tps[0])]
overheads[1] = [x1/x2 for (x1, x2) in zip(native_tps[1], tps[1])]
overheads[2] = [x1/x2 for (x1, x2) in zip(native_tps[2], tps[2])]
overheads[3] = [x1/x2 for (x1, x2) in zip(native_tps[3], tps[3])]
print(overheads)

X = np.arange(5)
#fig, ax = plt.subplots(figsize=(100,200))
fig = plt.figure(figsize=(180, 30))
#ax = fig.add_axes([0,0,1,1])
ax = fig.add_axes([0.1,0.15,0.3,0.68])

fontsize=120

ax.bar(X + 0.00, overheads[0], color = palette[0], edgecolor = 'black', hatch=".", width = 0.10)
ax.bar(X + 0.10, overheads[1], color = palette[1], edgecolor = 'black', hatch="___", width = 0.10)
ax.bar(X + 0.20, overheads[2], hatch="X", color = palette[2], edgecolor = 'black', width = 0.10)
ax.bar(X + 0.30, overheads[3], hatch="/", color = palette[3], edgecolor = 'black', width = 0.10)

ax.set_ylabel('Overheads', fontsize=fontsize)
ax.set_xticks(X + 0.18)
ax.set_xticklabels(['50% R', '75% R', '90% R', '95% R', '99% R'], rotation=0, fontsize=100)
#ax.set_xlabel('Number of threads', fontsize=80)
#ax.set_xticks(X, ('G1', 'G2', 'G3', 'G4'))
#ax.set_title('Two phase commit', fontsize=40)
#ax.set_xticks(X + 0.10)
#ax.set_xticklabels(['20% R', '80% R'], rotation=0, fontsize=40)
#plt.yscale('log')
#ax.set_yticks(np.arange(0, 2000000, 50000))
labels = [item.get_text() for item in ax.get_xticklabels()]

empty_string_labels = ['']*len(labels)
#ax.set_xticklabels(empty_string_labels)
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)


for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(fontsize)

ax.legend(labels=['R-Raft', 'R-CR', 'R-AllConcur', 'R-ABD'], fontsize=fontsize, ncol = 5, loc='upper center', bbox_to_anchor=(0.5, 1.2))
fig.savefig("bench4_c.pdf", bbox_inches='tight', dpi = 200)

#plt.show()

